Measurement of single charged pion production in charged-current $\nu_\mu$-Ar interactions with the MicroBooNE detector

We present flux-averaged charged-current $\nu_\mu$ cross-section measurements on argon for final states containing exactly one $\pi^\pm$ and no other hadrons except nucleons. The analysis uses data from the MicroBooNE experiment in the Booster Neutrino Beam, corresponding to $1.11 \times 10^{21}$ protons on target. Total and single-differential cross-section measurements are provided within a phase space restricted to muon momenta above 150 MeV, pion momenta above 100 MeV, and muon-pion opening angles smaller than 2.65 rad. Differential cross sections are reported with respect to the scattering angles of the muon and pion relative to the beam direction, their momenta, and their combined opening angle. The differential cross section with respect to muon momentum is based on a subset of selected events with the muon track fully contained in the detector, whereas the cross section with respect to pion momentum is based on a subset of selected events rich in pions that have not hadronically scattered on the argon before coming to rest. The latter has not been measured on argon before. The total cross section is measured as $(3.75~\pm~0.07~\textrm{(stat.)}~\pm~0.80~\textrm{(syst.)}) \times 10^{-38} \, \text{cm}^2/\text{Ar}$ at a mean energy of approximately 0.8 GeV. Comparisons of the measured cross sections with predictions from multiple neutrino-nucleus interaction generators show good overall agreement, except at very forward muon angles.

==> anc/ApplyRegularization.C <==
/*
 * ApplyRegularization.C
 * 
 * Description:
 *   - This macro imports the 'data_release.root' file and applies the regularization matrix to a truth predictions.
 * 
 * Usage:
 *   root -l ApplyRegularization.C
 *
 * Author: J.P. Detje
 * Date: 14 Aug 2025
 */

#include <iostream>
#include "TFile.h"
#include "TH1D.h"
#include "TCanvas.h"
#include "TLegend.h"
#include "TMatrixD.h"
#include <string> // added

void ApplyRegularization()
{
    // Open the release file next to this macro
    TFile* file = TFile::Open("data_release.root", "READ");
    if (!file || file->IsZombie()) {
        std::cerr << "Error: Could not open data_release.root" << std::endl;
        return;
    }

    // Fetch TMatrixD objects
    auto* mAc           = dynamic_cast<TMatrixD*>(file->Get("A_C_diff"));
    auto* vPrediction   = dynamic_cast<TMatrixD*>(file->Get("uBTune_diff"));
    auto* vData         = dynamic_cast<TMatrixD*>(file->Get("unfolded_data_diff"));
    auto* mCov          = dynamic_cast<TMatrixD*>(file->Get("cov_unfolded_diff"));
    auto* vWidth        = dynamic_cast<TMatrixD*>(file->Get("bin_widths_diff"));

    const bool applyBinWidth = true; // Normalise bins by width to match plots in paper

    if (!mAc || !vPrediction || !vData || !mCov || !vWidth) {
        std::cerr << "Error: Missing inputs (A_C_diff, uBTune_diff, unfolded_data_diff, cov_unfolded_diff, bin_widths_diff)." << std::endl;
        file->Close();
        delete file;
        return;
    }

    // Prediction vector is concatenated cos(theta_mu), p_mu, cos(theta_pi), p_pi and theta_{mu pi} bins; Substitute with your own prediction.
    TMatrixD prediction    = *vPrediction;  // n x 1 prediction vector
    TMatrixD ac            = *mAc;          // n x n regularization matrix
    TMatrixD data          = *vData;        // n x 1 unfolded data vector
    TMatrixD cov           = *mCov;         // n x n unfolded covariance matrix
    TMatrixD width         = *vWidth;       // n x 1 bin widths vector
    file->Close();
    delete file;

    const int n = data.GetNrows();
    if (ac.GetNrows() != ac.GetNcols() || ac.GetNcols() != n ||
        prediction.GetNrows() != n || prediction.GetNcols() != 1 ||
        width.GetNrows() != n || width.GetNcols() != 1) {
        std::cerr << "Error: Dimension mismatch." << std::endl;
        return;
    }

    // Apply A_C smearing to the prediction: v_smear = A_C * v
    TMatrixD predictionSmeared(ac, TMatrixD::kMult, prediction);

    const std::string unitSuffix = applyBinWidth ? "(/1 or /rad or /GeV)" : ""; // When normalising by bin width, each bin has units of that variable
    const std::string titlePred  = std::string("A_{C} #times prediction;Bin index;10^{-38} cm^{2}/Ar") + unitSuffix;
    const std::string titleData  = std::string("A_{C} #times prediction vs unfolded data;Bin index;10^{-38} cm^{2}/Ar") + unitSuffix;
    TH1D* hPredictionSmeared = new TH1D("uBTune_diff_smeared", titlePred.c_str(), n, 0.0, n);
    TH1D* hData              = new TH1D("unfolded_data_diff_hist", titleData.c_str(), n, 0.0, n);
    hPredictionSmeared->SetDirectory(nullptr);
    hData->SetDirectory(nullptr);

    for (int i = 0; i < n; ++i) {
        const double w = applyBinWidth ? width(i, 0) : 1.0;
        const double pred = predictionSmeared(i, 0);
        const double val  = data(i, 0);
        const double err  = std::sqrt(cov(i, i));

        hPredictionSmeared->SetBinContent(i + 1, pred / w);
        hPredictionSmeared->SetBinError(i + 1, 0.0);

        hData->SetBinContent(i + 1, val / w);
        hData->SetBinError(i + 1, err / w);
    }

    TCanvas* c = new TCanvas("c_apply_ac", "A_C x uBTune vs unfolded", 900, 650);
    gStyle->SetOptStat(0);
    hData->Draw("E1");
    hPredictionSmeared->SetLineColor(kRed);
    hPredictionSmeared->Draw("HIST SAME");

    TLegend* leg = new TLegend(0.10, 0.80, 0.45, 0.90);
    leg->AddEntry(hData, "Unfolded data", "lep");
    leg->AddEntry(hPredictionSmeared, "A_{C} #times prediction", "l");
    leg->Draw();
}

==> anc/README.md <==

Data release for "Measurement of single charged pion production in charged-current νμ-Ar interactions with the MicroBooNE detector"

flux.root
    Contains:

    - Simulated muon neutrino energy distribution (GeV) at MicroBooNE:
      hEnumu_cv

    - Simulated muon antineutrino energy distribution (GeV) at MicroBooNE:
      hEnumubar_cv

    Create numu and numubar predictions according to these flux distributions, then add the histograms together:
        (fluxIntNuMuBar/(fluxIntNuMu + fluxIntNuMuBar))*numubarPrediction + fluxIntNuMu/(fluxIntNuMu + fluxIntNuMuBar)*numuPrediction,
    where fluxIntNuMu and fluxIntNuMuBar are the integrated distributions (e.g. via hEnumu_cv->Integral()).

data_release.root
    Contains:

    - Histogram of the unfolded data for the differential cross section with full uncertainty:
      unfolded_data_total (Units of 10^{-38} cm^{2}/Ar)

    - The unfolded data for the differential cross section bins (without uncertainties):
      unfolded_data_diff (without bin-width normalisation; units of 10^{-38} cm^{2}/Ar)

    - The covariance matrix with uncertainties on unfolded_data_diff:
      cov_unfolded_diff (Units of (10^{-38} cm^{2}/Ar)^2)

    - The bin widths. Element-wise dividing unfolded_data_diff by this is needed to reproduce the plots in the paper:
      bin_widths_diff (Units of 1, rad and GeV)

    - The 2D regularization matrix that needs to be applied to predictions to compare them with data (not needed for total cross-section):
      A_C_diff

    - As an example for a truth prediction, the GENIE v3 MicroBooNE tune prediction for the differential cross section bins is included:
      uBTune_diff (Units of 10^{-38} cm^{2}/Ar)

ApplyRegularization.C
    A ROOT macro that takes the square-root of the diagonal elements from the covariance matrix, sets them as uncertainties for the unfolded data. It then applies the regularization matrix to a truth prediction (uBTune_diff by default). Both histograms are scaled by their bin widths and plotted.
    The resulting histogram shows the concatenated differential cross section bins:
    Bins 0-10:  cos(theta_mu)
    Bins 11-15: p_mu [Units of GeV]
    Bins 16-22: cos(theta_pi)
    Bins 23-26: p_pi [Units of GeV]
    Bins 27-33: theta_{mu pi} [Units of rad]
